Topology Discovery Using Path Interference

We consider the problem of inferring the topology of a network using the measurements available at the end nodes, without cooperation from the internal nodes. To this end, we provide a simple method to obtain path interference which identifies whether two paths in the network intersect with each other. Using this information, we formulate the topology inference problem as an integer program and develop polynomial time algorithms to solve it optimally for networks with tree and ring topologies. Finally, we use the insight developed from these algorithms to develop a heuristic for identifying general topologies. Simulation results show that our heuristic outperforms a recently proposed algorithm that uses distance measurements for topology discovery.

==> figures/save2pdf.m <==
%SAVE2PDF Saves a figure as a properly cropped pdf
%
%   save2pdf(pdfFileName,handle,dpi)
%
%   - pdfFileName: Destination to write the pdf to.
%   - handle:  (optional) Handle of the figure to write to a pdf.  If
%              omitted, the current figure is used.  Note that handles
%              are typically the figure number.
%   - dpi: (optional) Integer value of dots per inch (DPI).  Sets
%          resolution of output pdf.  Note that 150 dpi is the Matlab
%          default and this function's default, but 600 dpi is typical for
%          production-quality.
%
%   Saves figure as a pdf with margins cropped to match the figure size.

%   (c) Gabe Hoffmann, gabe.hoffmann@gmail.com
%   Written 8/30/2007
%   Revised 9/22/2007
%   Revised 1/14/2007

function save2pdf(pdfFileName,handle,dpi)

% Verify correct number of arguments
error(nargchk(0,3,nargin));

% If no handle is provided, use the current figure as default
if nargin<1
    [fileName,pathName] = uiputfile('*.pdf','Save to PDF file:');
    if fileName == 0; return; end
    pdfFileName = [pathName,fileName];
end
if nargin<2
    handle = gcf;
end
if nargin<3
    dpi = 150;
end

% Backup previous settings
prePaperType = get(handle,'PaperType');
prePaperUnits = get(handle,'PaperUnits');
preUnits = get(handle,'Units');
prePaperPosition = get(handle,'PaperPosition');
prePaperSize = get(handle,'PaperSize');

% Make changing paper type possible
set(handle,'PaperType','<custom>');

% Set units to all be the same
set(handle,'PaperUnits','inches');
set(handle,'Units','inches');

% Set the page size and position to match the figure's dimensions
paperPosition = get(handle,'PaperPosition');
position = get(handle,'Position');
set(handle,'PaperPosition',[0,0,position(3:4)]);
set(handle,'PaperSize',position(3:4));

% Save the pdf (this is the same method used by "saveas")
print(handle,'-dpdf',pdfFileName,sprintf('-r%d',dpi))

% Restore the previous settings
set(handle,'PaperType',prePaperType);
set(handle,'PaperUnits',prePaperUnits);
set(handle,'Units',preUnits);
set(handle,'PaperPosition',prePaperPosition);
set(handle,'PaperSize',prePaperSize);

